Local Covering Optimality of Lattices: Leech Lattice versus Root Lattice E8

We show that the Leech lattice gives a sphere covering which is locally least dense among lattice coverings. We show that a similar result is false for the root lattice E8. For this we construct a less dense covering lattice whose Delone subdivision has a common refinement with the Delone subdivision of E8. The new lattice yields a sphere covering which is more than 12% less dense than the formerly best known given by the lattice A8*. Currently, the Leech lattice is the first and only known example of a locally optimal lattice covering having a non-simplicial Delone subdivision. We hereby in particular answer a question of Dickson posed in 1968. By showing that the Leech lattice is rigid our answer is even strongest possible in a sense.

==> newcovering8.m <==
// === newcovering8.m ===
//
// Local Covering Optimality of Lattices: 
// Leech Lattice versus Root Lattice E8,
// Achill Schuermann, Frank Vallentin,
// arXiv:math.MG/0405441
//
// written for Magma V2.8-3

printf "=== newcovering8.m ===\n";

//
// === data ===
//

Q := RationalField();

E8 := Lattice("E",8);
S := ShortVectors(E8, 8);
S2 := [v[1] : v in S | v[2] eq 2] cat [-v[1] : v in S | v[2] eq 2];
S4 := [v[1] : v in S | v[2] eq 4] cat [-v[1] : v in S | v[2] eq 4];
S8 := [v[1] : v in S | v[2] eq 8];

Qinterior := Matrix(Q, 8, 8,  
[  148, -74,   0,   0,   0,   0,   0,  37,
   -74,  88, -52,   0,   0,   0,   0,   4,
     0, -52, 104, -52,   0,   0,   0,   0,
     0,   0, -52, 104, -52,   0,   0,   0,
     0,   0,   0, -52, 104, -52,   0,   0,
     0,   0,   0,   0, -52, 104, -52,   0,
     0,   0,   0,   0,   0, -52, 104,   0,
    37,   4,   0,   0,   0,   0,   0,  88]);

Q1 := Matrix(Q, 8, 8,
[   1,   0,   0,   0,   0,   0,   0,   2,
    0, 4/7,-2/3,   0,   0,   0,   0,   0,
    0,-2/3, 4/3,-2/3,   0,   0,   0,   0,
    0,   0,-2/3, 4/3,-2/3,   0,   0,   0,
    0,   0,   0,-2/3, 4/3,-2/3,   0,   0,
    0,   0,   0,   0,-2/3, 4/3,-2/3,   0,
    0,   0,   0,   0,   0,-2/3, 4/3,   0,
    2,   0,   0,   0,   0,   0,   0,   4]);

Q2 := Matrix(Q, 8, 8, 
[   0,   1,   0,   0,   0,   0,   0, 7/2,
    1,   0,-2/3,   0,   0,   0,   0,   0,
    0,-2/3, 4/3,-2/3,   0,   0,   0,   0,
    0,   0,-2/3, 4/3,-2/3,   0,   0,   0,
    0,   0,   0,-2/3, 4/3,-2/3,   0,   0,
    0,   0,   0,   0,-2/3, 4/3,-2/3,   0,
    0,   0,   0,   0,   0,-2/3, 4/3,   0,
  7/2,   0,   0,   0,   0,   0,   0,   7]);

Qtilde := 34229189769*Q1-17121746137*Q2;

//
// === auxiliary functions === 
//

// circumradius: radius^2 of circumsphere of simplex wrt metric induced by pqf

circumradius := function(d, pqf, simplex)
  null := Vector(Q, d, [0 : i in [1..d]]);
  nominator := Matrix(Q, d+1, d+1, [0 : i,j in [1..d+1]]);
  denominator := Matrix(Q, d, d, [0 : i,j in [1..d]]);

  i := 1;
  for v in simplex do
    vec := Vector(Q, v);
    if not vec eq null then
      nominator[1][i+1] := (vec*pqf, vec);
      nominator[i+1][1] := nominator[1][i+1];
      i := i + 1;
    end if;
  end for;

  i := 1; 
  for v in simplex do
    vec := Vector(Q, v);
    if not vec eq null then
      j := 1;
      for w in simplex do
        wec := Vector(Q, w);
        if not wec eq null then
          denominator[i][j] := (vec*pqf, wec);
          nominator[i+1][j+1] := denominator[i][j];
          j := j + 1;
        end if;
      end for;
      i := i + 1;
    end if;
  end for;

  return -1/4*Determinant(nominator)/Determinant(denominator);
end function;

// refine: splits a Delone cross polytope defined by s into 128 simplices
// where s gives a new diagonal

refine := function(w)
  antipodal := {@ {@ Coordinates(u),Coordinates(v) @} : u in S2, v in S2 | u+v eq w @};
  refinement := [];
  for i := 0 to 2^7-1 do
    simplex := [Coordinates(w), Coordinates(E8 ! 0)];
    k := i;
    for j := 1 to 7 do
      Include(~simplex, antipodal[j][k mod 2 + 1]);
      k := k div 2;
    end for;
    Append(~refinement, simplex);
  end for;
  return refinement;
end function;

// diagonal: is w in S4 a diagonal in the new triangulation?

diagonal := function(w)
  return (w[1] eq 2) or
         (w[1] eq 3/2) or 
         (w[1] eq 1 and #{i : i in [2..8] | w[i] eq 1} eq 3) or
         (w[1] eq 1 and #{i : i in [2..8] | w[i] eq -1} eq 3);
end function;

//
// === 1. Check regulators ===
// 

printf "=== 1. REGULATORS ===\n";

Regulators := [];

// type 3: cross polytope

printf "* compute regulators of type 3.\n";
countdown := 135;
for w in {w : w in S4 | diagonal(w)} do
  printf "%o\n", countdown;
  countdown := countdown - 1;
  L := SequenceToSet(ClosestVectors(E8, 1/2*w)) diff {w, E8 ! 0};
  antipodal := {@ {@ u,v @} : u in L, v in L | u+v eq w @};
  for pair in antipodal do
    uec := Coordinates(pair[1]);
    vec := Coordinates(pair[2]);
    wec := Coordinates(w);
    reg := [];
    for i in [1..8] do
      for j in [1..i] do
        entry := uec[i]*uec[j] + vec[i]*vec[j] - wec[i]*wec[j];
        if i eq j then Append(~reg, entry);
        else Append(~reg, 2*entry);
        end if;
      end for;
    end for;
    Append(~Regulators, reg);
  end for;
end for;
printf "0\n";

// check regulators

printf "* Qinterior satisfies regulators of type 3 strictly: ";

values := {};

for reg in Regulators do
  product := 0; k := 1;
  for i := 1 to 8 do
    for j := 1 to i do
      product := product + reg[k]*Qinterior[i][j];
      k := k + 1;
    end for;
  end for;
  Include(~values, product);
end for;

if Minimum(values) gt 0 then
  printf "yes\n";
else
  printf "no\n";
end if;

// type 1: cross polytope - simplex

printf "* compute regulators of type 1.\n";
countdown := 135;
for w in {w : w in S4 | diagonal(w)} do
  printf "%o\n", countdown;
  countdown := countdown - 1;
  L1,_ := ClosestVectors(E8, 1/2*w);
  for v in {v : v in S8 | not 1/2*v in E8 and (v,w) eq 5} do
    // we can't have (v,w) eq -5: v[1] gt 0
    L2,_ := ClosestVectors(E8, 1/3*v);
    facet := SequenceToSet(L1) meet SequenceToSet(L2);
    vertex := SetToSequence(SequenceToSet(L2) diff facet)[1];
    wec := Coordinates(w);
    vec := Coordinates(vertex);
    reg := [];
    for i in [1..8] do
      for j in [1..i] do
        entry := 3*wec[i]*wec[j] + 2*vec[i]*vec[j];
        for f in facet do
          fec := Coordinates(f);
          entry := entry - fec[i]*fec[j];
        end for;
        if i eq j then Append(~reg, entry);
        else Append(~reg, 2*entry);
        end if;
      end for;
    end for;
    Append(~Regulators,reg);
  end for;
end for;
printf "0\n";

// type 2: cross polytope - cross polytope

printf "* compute regulators of type 2:\n";
countdown := 135;
for w in {w : w in S4 | diagonal(w)} do
  printf "%o\n", countdown;
  countdown := countdown - 1;
  L1,_ := ClosestVectors(E8, 1/2*w);
  for v in {v : v in S4 | (v,w) eq 3} do
    L2,_ := ClosestVectors(E8, 1/2*v);
    facet := SequenceToSet(L1) meet SequenceToSet(L2);
    antipodal := {@ {@ x,y @} : x in L2, y in L2 | x+y eq v @};
    for pair in antipodal do
      z := pair[1] - pair[2];
      if diagonal(z) or diagonal(-z) then
        reg := [];
        wec := Coordinates(w);
        uec := Coordinates(pair[1]);
        vec := Coordinates(pair[2]);
        for i in [1..8] do
          for j in [1..i] do
            entry := 2*uec[i]*uec[j] + 2*vec[i]*vec[j] + 2*wec[i]*wec[j];
            for f in facet do
              fec := Coordinates(f);
              entry := entry - fec[i]*fec[j];
            end for;
            if i eq j then Append(~reg, entry);
            else Append(~reg, 2*entry);
            end if;
          end for;
        end for;
        Append(~Regulators, reg);
      end if;
    end for;
  end for;
end for;
printf "0\n";

// check regulators

printf "* Qtilde satisfies the %o regulators: ", #Regulators;

values := {};

for reg in Regulators do
  product := 0; k := 1;
  for i := 1 to 8 do
    for j := 1 to i do
      product := product + reg[k]*Qtilde[i][j];
      k := k + 1;
    end for;
  end for;
  Include(~values, product);
end for;

if Minimum(values) ge 0 then
  printf "yes\n";
else
  printf "no\n";
end if;

//
// === 2. Compute covering density ===
//

printf "=== 2. COVERING DENSITY ===\n";

triangulation := [];

printf "* refine cross polytopes\n";
for w in {w : w in S4 | diagonal(w)} do
  triangulation := triangulation cat  refine(w);
end for;

printf "* copy simplices from Del(QE8)\n";
for w in {w : w in S8 | not 1/2*w in E8} do
  s,_ := ClosestVectors(E8, 1/3*w);
  simplex := [];
  for v in s do
    Append(~simplex, Coordinates(v));
  end for;
  Append(~triangulation, simplex);
end for;

printf "* compute circumradii\n";
holeradii := {circumradius(8, Qtilde, simplex) : simplex in triangulation};
printf "* inhomogeneous minimum = %o\n", Maximum(holeradii);
printf "* determinant = %o\n", Determinant(Qtilde);
printf "* covering density = %o\n", Sqrt(Maximum(holeradii)^8/Determinant(Qtilde))*Pi(RealField(), 100)^4/Gamma(5);

printf "...Lehitraot.\n";

